Gravitational time dilation as a resource in quantum sensing

Atomic clock interferometers are a valuable tool to test the interface between quantum theory and gravity, in particular via the measurement of gravitational time dilation in the quantum regime. Here, we investigate whether gravitational time dilation may be also used as a resource in quantum information theory. In particular, we show that for a freely falling interferometer and for a Mach-Zehnder interferometer, the gravitational time dilation may enhance the precision in estimating the gravitational acceleration for long interferometric times. To this aim, the interferometric measurements should be performed on both the path and the clock degrees of freedom.

==> notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     73318,       2051]
NotebookOptionsPosition[     66813,       1950]
NotebookOutlinePosition[     67327,       1968]
CellTagsIndexPosition[     67284,       1965]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Mathematica notebook for \[OpenCurlyQuote]Gravitational time dilation as a \
resource in quantum sensing\[CloseCurlyQuote]\
\>", "Section",
 CellChangeTimes->{{3.884582636154277*^9, 
  3.884582658705724*^9}},ExpressionUUID->"22ea08ad-6427-46ba-9eae-\
50796a2eb7cc"],

Cell["Carlo Cepollaro, carlo.cepollaro@oeaw.ac.at", "Author",
 CellChangeTimes->{{3.8848306989939833`*^9, 
  3.884830705418345*^9}},ExpressionUUID->"18b357e0-a357-41ba-aa25-\
e7bb91f64333"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Introduction", "Section",
 CellChangeTimes->{{3.884830062142593*^9, 
  3.884830063659947*^9}},ExpressionUUID->"fb42c282-3c5f-4459-9f8c-\
2e1e3a326d75"],

Cell[TextData[{
 "This Mathematica notebook shows the calculations to obtain the main results \
of ",
 StyleBox["Gravitational time dilation as a resource in quantum sensing",
  FontSlant->"Italic"],
 ", arXiv:2204.03006: we show how we calculated the Quantum Fisher \
Information (QFI) for the Freely falling interferometer, both in general and \
in a specific physical regime. We then show how we calculated the Fisher \
Information for the measurement probabilities. The code can be applied \
analogously for the Mach-Zehnder interferometer."
}], "Text",
 CellChangeTimes->{{3.88482977348489*^9, 3.88482978472535*^9}, {
  3.88483006547611*^9, 3.884830123490254*^9}, {3.884834282472392*^9, 
  3.8848343273544807`*^9}, {3.884834364646398*^9, 3.884834373146079*^9}, {
  3.884834672278077*^9, 3.884834738054616*^9}, {3.885033907908546*^9, 
  3.885033953820546*^9}, {3.8850347329532747`*^9, 
  3.885034754123337*^9}},ExpressionUUID->"ab0bee25-cdd7-4313-a35a-\
2df308fceec4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Technicalities", "Section",
 CellChangeTimes->{{3.884834401506278*^9, 
  3.884834403211882*^9}},ExpressionUUID->"99dd4c44-ad9f-461a-8319-\
92264ab8e535"],

Cell["\<\
We write technical assumptions on the variables that we use, that are needed \
for the rest of the notebook, and define a conjugate function.\
\>", "Text",
 CellChangeTimes->{{3.88482977348489*^9, 3.88482978472535*^9}, {
   3.884830128379952*^9, 3.884830147488414*^9}, {3.884830450774704*^9, 
   3.884830458749776*^9}, 3.884834286981979*^9, {3.8848344069032707`*^9, 
   3.884834418054084*^9}},ExpressionUUID->"3b0ebf74-4174-464d-8b21-\
c13e9c01d226"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Sigma]", ">", "0"}], ",", 
     RowBox[{"\[Pi]", ">", "0"}], ",", 
     RowBox[{"\[HBar]", ">", "0"}], ",", 
     RowBox[{"t", ">", "0"}], ",", 
     RowBox[{"E0", ">", "0"}], ",", 
     RowBox[{"E1", ">", "0"}], ",", 
     RowBox[{"m", ">", "0"}], ",", 
     RowBox[{"c", ">", "0"}], ",", 
     RowBox[{"g", ">", "0"}], ",", 
     RowBox[{"x0", ">", "0"}], ",", 
     RowBox[{"V0", ">", "0"}], ",", 
     RowBox[{"xp", ">", "0"}], ",", 
     RowBox[{"xm", ">", "0"}], ",", 
     RowBox[{"x", " ", "\[Element]", " ", "Reals"}], ",", " ", 
     RowBox[{
      RowBox[{"m", " ", 
       SuperscriptBox["c", "2"]}], " ", ">", " ", "E1"}], ",", " ", 
     RowBox[{"E1", ">", "E0"}], ",", " ", 
     RowBox[{"\[CurlyPhi]", ">", "0"}], ",", 
     RowBox[{"z1", ">", "0"}], ",", 
     RowBox[{"z2", ">", "0"}], ",", 
     RowBox[{"z3", ">", "0"}], ",", 
     RowBox[{"z4", ">", "0"}], ",", 
     RowBox[{"Element", "[", 
      RowBox[{"n", ",", "Integers"}], "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"myConjugate", "[", "expr_", "]"}], " ", ":=", " ", 
   RowBox[{"expr", " ", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"Complex", "[", 
       RowBox[{"x_", ",", " ", "y_"}], "]"}], " ", "->", " ", 
      RowBox[{"Complex", "[", 
       RowBox[{"x", ",", " ", 
        RowBox[{"-", "y"}]}], "]"}]}], "}"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.8848297440055647`*^9, 3.884829765833144*^9}, {
   3.8848304615208406`*^9, 3.8848304618033533`*^9}, {3.8849282467759237`*^9, 
   3.884928271994585*^9}, 
   3.885032605627617*^9},ExpressionUUID->"4d75231c-1ae8-4fa5-9531-\
869663606bc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Freely falling inteferometer", "Section",
 CellChangeTimes->{{3.884830008587202*^9, 
  3.884830011206957*^9}},ExpressionUUID->"07e55502-1cf4-41f0-9963-\
28c5e5ace4dd"],

Cell["\<\
In this section we calculate the normalization of the state inside of the \
interferometer, define the variables for the final state inside of the \
interferometer, and calculate the Quantum Fisher Information (QFI) for this \
state.\
\>", "Text",
 CellChangeTimes->{{3.8845828213347187`*^9, 3.884582827263095*^9}, 
   3.8848297118882*^9, {3.884829934306905*^9, 3.884829961877096*^9}, 
   3.884830177710157*^9, {3.884830728401864*^9, 3.8848307501435833`*^9}, 
   3.884834453355185*^9},ExpressionUUID->"b0c27705-f5c0-4fe5-836e-\
6fff4e388d08"],

Cell[CellGroupData[{

Cell["Normalization of the state", "Subsection",
 CellChangeTimes->{{3.8848301876383667`*^9, 
  3.884830190619021*^9}},ExpressionUUID->"5c301ad6-21dd-4046-a668-\
78597c50d81a"],

Cell[TextData[{
 "The initial state inside the interferometer is ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"\\", "ket"}], " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\\", "psi_"}], " ", "+"}], "}"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"\\", "ket"}], " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\\", "psi_"}], " ", "-"}], "}"}]}]}], 
    RowBox[{
     RowBox[{"\\", "sqrt"}], 
     RowBox[{"{", "Nr", "}"}]}]], TraditionalForm]], "Text",
  CellChangeTimes->{{3.85455981196063*^9, 3.854559817245611*^9}, 
    3.854559858422065*^9},ExpressionUUID->
  "6d62abb1-f4da-4f30-ba7e-2cdff0346531"],
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"\\", "ket"}], " ", 
      RowBox[{"{", "0", "}"}]}], " ", "+", " ", 
     RowBox[{
      RowBox[{"\\", "ket"}], " ", 
      RowBox[{"{", "1", "}"}]}]}], 
    RowBox[{
     RowBox[{"\\", "sqrt"}], 
     RowBox[{"{", "2", "}"}]}]], TraditionalForm]], "Text",
  CellChangeTimes->{{3.85455981196063*^9, 3.854559817245611*^9}, 
    3.854559858422065*^9},ExpressionUUID->
  "59734b00-b4f2-4637-a75d-94c0fa45f86b"],
 ". In this subsection we calculate Nr."
}], "Text",
 CellChangeTimes->{{3.884830207377846*^9, 
  3.884830236419381*^9}},ExpressionUUID->"3a672e98-50f3-49b1-ba13-\
1dbeaa587be5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]p", "[", "x_", "]"}], " ", "=", " ", 
   FractionBox[
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "-", "xp"}], ")"}], "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Sigma]", "2"]}]]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Pi]"}], ")"}], 
      RowBox[{"1", "/", "4"}]], " ", 
     SqrtBox["\[Sigma]"]}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]m", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Psi]p", "[", "x", "]"}], " ", "/.", " ", 
    RowBox[{"xp", " ", "->", " ", "xm"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Psi]p\[Psi]m", " ", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Psi]p", "[", "x", "]"}], " ", 
       RowBox[{"\[Psi]m", "[", "x", "]"}]}], " ", "/.", " ", 
      RowBox[{"t", "->", " ", "0"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "\[Infinity]"}], ",", 
       RowBox[{"+", "\[Infinity]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Psi]m\[Psi]p", " ", "=", " ", 
   RowBox[{"myConjugate", "[", "\[Psi]p\[Psi]m", "]"}]}], ";"}], "\n", 
 RowBox[{"Nr", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"(", 
    RowBox[{"ComplexExpand", "@", 
     RowBox[{"Abs", "[", 
      RowBox[{"2", "+", 
       RowBox[{
        SuperscriptBox["E", 
         RowBox[{"I", " ", "\[CurlyPhi]"}]], "\[Psi]p\[Psi]m"}], " ", "+", 
       " ", 
       RowBox[{
        SuperscriptBox["E", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "\[CurlyPhi]"}]], "\[Psi]m\[Psi]p"}]}], 
      "]"}]}], ")"}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.88483025848564*^9, 3.884830384941477*^9}, {
   3.884830428718671*^9, 3.884830429112062*^9}, {3.884830465828326*^9, 
   3.884830472773793*^9}, {3.884830768106372*^9, 3.884830781799406*^9}, 
   3.8850347763722887`*^9},ExpressionUUID->"9d73f57e-0067-4550-b5fe-\
ffe9295281b2"],

Cell["\<\
In the limit of large |xp - xm| compared to \[Sigma], this becomes Nr = 2, as \
it appears in the main text.\
\>", "Text",
 CellChangeTimes->{{3.88482960032882*^9, 3.8848296610234327`*^9}, 
   3.884830482449718*^9, {3.8848307756915073`*^9, 
   3.884830778602648*^9}},ExpressionUUID->"d6c28c84-3082-40e5-be26-\
fa1110a7fcd9"],

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Nr", " ", "/.", " ", 
    RowBox[{"xp", " ", "->", " ", 
     RowBox[{"xm", " ", "+", " ", "h"}]}]}], ",", 
   RowBox[{"h", "->", "\[Infinity]"}]}], "]"}]], "Code",
 CellChangeTimes->{{3.884829690758193*^9, 3.884829700493987*^9}, {
   3.884829824710268*^9, 3.884829836817814*^9}, {3.884830487032065*^9, 
   3.884830488265821*^9}, 
   3.885034777456345*^9},ExpressionUUID->"d1fc8795-4109-4f6c-8823-\
18c30db307ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Final state inside of the interferometer", "Subsection",
 CellChangeTimes->{{3.884830507645084*^9, 3.884830510007145*^9}, {
  3.884830656698987*^9, 
  3.8848306642754*^9}},ExpressionUUID->"ade0ee0c-5699-4010-bb53-506db33ffd92"],

Cell["\<\
The final state inside of the interferometer is given in Eq.15. We call \
\[Psi]0p[x] the wavefunction of the state |+_0>, and similarly for the others.\
\>", "Text",
 CellChangeTimes->{{3.884830528624811*^9, 3.8848306189716*^9}, {
  3.884830669368137*^9, 
  3.8848306790605793`*^9}},ExpressionUUID->"4e771134-849f-4f93-aab9-\
260b1ad85a1e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0p", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"2", 
        SuperscriptBox["\[Sigma]", "2"]}], "\[Pi]"], ")"}], 
     RowBox[{"1", "/", "4"}]], 
    FractionBox["1", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"I", " ", 
         FractionBox[
          RowBox[{"\[HBar]", " ", "t"}], "m"], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox["E0", 
            RowBox[{"m", " ", 
             SuperscriptBox["c", "2"]}]]}], ")"}]}]}], ")"}]}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       FractionBox["t", "\[HBar]"], "E0"}], " ", "-", " ", 
      RowBox[{"I", " ", 
       FractionBox[
        RowBox[{"t", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g", " ", 
            RowBox[{"(", 
             RowBox[{"x", " ", "-", "x0"}], ")"}]}], "+", " ", "V0"}], 
          ")"}]}], "\[HBar]"], 
       RowBox[{"(", 
        RowBox[{"1", "+", " ", 
         FractionBox["E0", 
          RowBox[{"m", " ", 
           SuperscriptBox["c", "2"]}]]}], ")"}]}], " ", "-", " ", 
      RowBox[{"I", " ", 
       FractionBox[
        RowBox[{"m", " ", 
         SuperscriptBox["g", "2"], " ", 
         SuperscriptBox["t", "3"]}], 
        RowBox[{"3", "\[HBar]"}]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["E0", 
          RowBox[{"m", " ", 
           SuperscriptBox["c", "2"]}]], "-", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           FractionBox["E0", 
            RowBox[{"m", " ", 
             SuperscriptBox["c", "2"]}]], ")"}], "2"]}], ")"}]}], " ", "-", 
      " ", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"(", 
             RowBox[{"xp", "-", 
              RowBox[{
               FractionBox["1", "2"], "g", " ", 
               SuperscriptBox["t", "2"], 
               RowBox[{"(", 
                RowBox[{"1", "-", " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   FractionBox["E0", 
                    RowBox[{"m", " ", 
                    SuperscriptBox["c", "2"]}]], ")"}], "2"]}], ")"}]}]}], 
             ")"}]}], ")"}], "2"], 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", " ", 
          RowBox[{"I", " ", 
           FractionBox[
            RowBox[{"\[HBar]", " ", "t"}], "m"], 
           RowBox[{"(", 
            RowBox[{"1", "-", " ", 
             FractionBox["E0", 
              RowBox[{"m", " ", 
               SuperscriptBox["c", "2"]}]]}], ")"}]}]}]], ")"}]}]}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0m", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Psi]0p", "[", "x", "]"}], " ", "/.", " ", 
    RowBox[{"xp", " ", "->", " ", "xm"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]1p", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Psi]0p", "[", "x", "]"}], " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]1m", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Psi]0m", "[", "x", "]"}], " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Psi]0p", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"myConjugate", "[", 
    RowBox[{"\[Psi]0p", "[", "x", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Psi]0m", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"myConjugate", "[", 
    RowBox[{"\[Psi]0m", "[", "x", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Psi]1p", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"myConjugate", "[", 
    RowBox[{"\[Psi]1p", "[", "x", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Psi]1m", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"myConjugate", "[", 
    RowBox[{"\[Psi]1m", "[", "x", "]"}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{3.8848308669302797`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"8d93172f-8691-4a95-ad80-7ebeaddfeab0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Exact Quantum Fisher Information", "Subsection",
 CellChangeTimes->{{3.8848307990266247`*^9, 3.8848308017945147`*^9}, {
  3.884928053312653*^9, 
  3.884928054033486*^9}},ExpressionUUID->"e63b7d49-a82f-49c4-8eb4-\
c02525e6a620"],

Cell["\<\
The expression for the QFI is given in Eq. A4. It involves derivatives of the \
state, that we compute.\
\>", "Text",
 CellChangeTimes->{{3.884830528624811*^9, 3.8848305775490503`*^9}, {
  3.884830649158923*^9, 3.884830649159355*^9}, {3.884830803381743*^9, 
  3.884830818740437*^9}, {3.885034793616886*^9, 
  3.885034793704297*^9}},ExpressionUUID->"8c705fe9-adec-4a80-933d-\
86bb9c181cea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d\[Psi]0p", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Psi]0p", "[", "x", "]"}], ",", "g"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Psi]0m", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Psi]0m", "[", "x", "]"}], ",", "g"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Psi]1m", "[", "x_", "]"}], "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Psi]1m", "[", "x", "]"}], ",", "g"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Psi]1p", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Psi]1p", "[", "x", "]"}], ",", "g"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["d\[Psi]0p", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]0p", "*"], "[", "x", "]"}], ",", "g"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["d\[Psi]0m", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]0m", "*"], "[", "x", "]"}], ",", "g"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["d\[Psi]1p", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]1p", "*"], "[", "x", "]"}], ",", "g"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["d\[Psi]1m", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]1m", "*"], "[", "x", "]"}], ",", "g"}], "]"}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{3.884830887786272*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"f81b97cf-7b26-47a8-b206-f035c157f651"],

Cell[TextData[{
 "The QFI has to be calculated summing inner products between derived states \
and non-derived states. The expression is ",
 Cell[BoxData[
  RowBox[{"G", " ", "=", " ", 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{"d\[Psi]d\[Psi]", " ", "-", " ", 
      SuperscriptBox[
       RowBox[{"Abs", "[", "d\[Psi]\[Psi]", "]"}], "2"]}], ")"}]}]}]], "Input",
  CellChangeTimes->{{3.85454953839417*^9, 3.854549591851304*^9}, 
    3.854558750942973*^9, {3.8545646745953627`*^9, 3.854564677757832*^9}},
  FontWeight->"Plain",ExpressionUUID->
  "ff99ec39-abee-4666-9eb5-3a339a2a8c27"],
 ", where d\[Psi]d\[Psi] is given by inner products of derived states, such \
as <\[PartialD]+_0 | \[PartialD] -_0>, and d\[Psi]\[Psi] is given by the \
inner products of derived states with non-derived states, such as \
<\[PartialD]+_0 | -_0>. To give an explicit expression of these quantities, \
we name the inner product <\[PartialD]+_0 | -_0> dp0dm0 and <\[PartialD]+_0 | \
-_0> is called dp0m0, the others analogously."
}], "Text",
 CellChangeTimes->{{3.884583334859172*^9, 3.884583478325262*^9}, {
   3.8848292303034573`*^9, 3.8848293331368227`*^9}, {3.884830921732441*^9, 
   3.884830939135903*^9}, {3.884830994839719*^9, 3.884831119728486*^9}, 
   3.8848344808981256`*^9, {3.885034802512113*^9, 
   3.885034829630823*^9}},ExpressionUUID->"9dc5c3b3-f392-4df5-a897-\
ac75978028fe"],

Cell[TextData[{
 "To calculate dp0dm0, the code would be dp0dm0 = Integrate[",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    RowBox[{
     SuperscriptBox["d\[Psi]0p", "*"], "[", "x", "]"}], 
    RowBox[{"d\[Psi]0m", "[", "x", "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "\[Infinity]"}], ",", 
     RowBox[{"+", "\[Infinity]"}]}], "}"}]}]], "Input",
  CellChangeTimes->{{3.854536279673147*^9, 3.854536281031075*^9}, {
    3.85453650352523*^9, 3.854536532461383*^9}, {3.854536571699329*^9, 
    3.854536571951289*^9}, {3.854536995345179*^9, 3.854537043998464*^9}, {
    3.85453708381448*^9, 3.854537084089307*^9}, 3.854537268040682*^9, {
    3.8545483052289877`*^9, 3.854548305357851*^9}, {3.854563439314225*^9, 
    3.854563448423883*^9}},
  FontWeight->"Plain",ExpressionUUID->
  "e3d23840-ef6e-4d48-bf0d-c4ec60eaf3fc"],
 "], ",
 "but Mathematica doesn\[CloseCurlyQuote]t manage to solve it. A solution is \
to rewrite the integrand in such a way that is simpler for Mathematica to \
integrate:"
}], "Text",
 CellChangeTimes->{{3.88483115190142*^9, 3.884831257208584*^9}, {
  3.8848319226020308`*^9, 
  3.884831924776875*^9}},ExpressionUUID->"9d6993b0-6b1c-4f06-8c10-\
dda756e16fc6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrand", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["d\[Psi]0p", "*"], "[", "x", "]"}], 
    RowBox[{"d\[Psi]0m", "[", "x", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"SimplerIntegrand", " ", "=", " ", 
    FractionBox[
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"a", " ", 
         SuperscriptBox["x", "2"]}], "+", " ", 
        RowBox[{"b", " ", "x"}], "+", " ", "c"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"d", " ", 
         SuperscriptBox["x", "2"]}], "+", " ", 
        RowBox[{"e", " ", "x"}], " ", "+", " ", "f"}], ")"}]}], "g"]}], ";"}],
   "\n"}], "\n", 
 RowBox[{
  RowBox[{"coefficients", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", " ", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "2"}], "]"}]}], ",", 
     " ", 
     RowBox[{"b", " ", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "1"}], "]"}]}], ",", 
     " ", 
     RowBox[{"c", " ", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "0"}], "]"}]}], ",", 
     " ", 
     RowBox[{"d", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "6", "]"}], "]"}], " ", 
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "7", "]"}], "]"}]}], ",", "x", ",", "2"}], "]"}]}], 
     ",", 
     RowBox[{"e", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "6", "]"}], "]"}], " ", 
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "7", "]"}], "]"}]}], ",", "x", ",", "1"}], "]"}]}], 
     ",", " ", 
     RowBox[{"f", " ", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "6", "]"}], "]"}], " ", 
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "7", "]"}], "]"}]}], ",", "x", ",", "0"}], "]"}]}], 
     ",", " ", 
     RowBox[{"g", "->", 
      FractionBox[
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["E0", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "m"}]]}], ")"}], " ", "t", 
              " ", "\[HBar]"}], "m"]}], " ", ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["E0", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "m"}]]}], ")"}], " ", "t", 
              " ", "\[HBar]"}], "m"]}], ")"}]}], ")"}]}], 
       RowBox[{
        SqrtBox[
         FractionBox["2", "\[Pi]"]], " ", 
        SqrtBox[
         SuperscriptBox["\[Sigma]", "2"]]}]]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Integrand", " ", "-", " ", 
     RowBox[{"{", 
      RowBox[{"SimplerIntegrand", " ", "/.", " ", "coefficients"}], "}"}]}], 
    " ", "==", " ", "0"}], "]"}], ";"}]}], "Code",
 CellChangeTimes->{{3.884831279042592*^9, 3.884831284319351*^9}, {
   3.884831314857627*^9, 3.884831319083871*^9}, {3.8848313875662193`*^9, 
   3.8848313973728733`*^9}, {3.884831483810638*^9, 3.8848315353367434`*^9}, {
   3.884831580092301*^9, 3.884831615476856*^9}, {3.884831726169828*^9, 
   3.884831755607299*^9}, {3.884831826059518*^9, 3.884831901878397*^9}, {
   3.884831939159107*^9, 3.88483196868985*^9}, {3.8848321565405083`*^9, 
   3.884832180654729*^9}, {3.88483228075485*^9, 3.884832282176465*^9}, {
   3.884832608574527*^9, 3.884832711548852*^9}, {3.88483278672556*^9, 
   3.884832793522133*^9}, {3.88483283456114*^9, 3.884832840252758*^9}, 
   3.884834537519661*^9},ExpressionUUID->"4e909ac9-8646-4ab4-85bd-\
8c8714f3b050"],

Cell["\<\
where we also verified that the integrands are indeed equivalent. The \
integration is then easily performed:\
\>", "Text",
 CellChangeTimes->{{3.8848328205263643`*^9, 3.884832853244815*^9}, {
  3.885034850557231*^9, 
  3.8850348520492268`*^9}},ExpressionUUID->"edf403c1-c32f-42c5-b970-\
f2698b4e8105"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dp0dm0", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{"SimplerIntegrand", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "\[Infinity]"}], ",", 
         RowBox[{"+", "\[Infinity]"}]}], "}"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"Re", "[", "a", "]"}], "<", "0"}]}]}], "]"}], " ", "/.", " ",
      "coefficients"}], "]"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.8848328653519487`*^9, 3.884832880892874*^9}, {
  3.884832913055318*^9, 3.884832917384355*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"76ff3a27-606a-4972-b219-1dd1c0f4528c"],

Cell["This way, we can write d\[Psi]d\[Psi]:", "Text",
 CellChangeTimes->{{3.884832944063801*^9, 3.884832951446123*^9}, {
  3.884834546399701*^9, 
  3.8848345466874037`*^9}},ExpressionUUID->"b535c2b3-1082-4095-86b9-\
18014b3100a8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dp0dp0", " ", "=", " ", 
   RowBox[{"dp0dm0", " ", "/.", " ", 
    RowBox[{"xm", " ", "->", " ", "xp"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm0dp0", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"myConjugate", "[", "dp0dm0", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm0dm0", " ", "=", " ", 
   RowBox[{"dp0dm0", " ", "/.", " ", 
    RowBox[{"xp", " ", "->", " ", "xm"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp1dm1", " ", "=", " ", 
   RowBox[{"dp0dm0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp1dp1", " ", "=", " ", 
   RowBox[{"dp0dp0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm1dp1", " ", "=", " ", 
   RowBox[{"dm0dp0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm1dm1", " ", "=", " ", 
   RowBox[{"dm0dm0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"d\[Psi]d\[Psi]", " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "Nr"}]], 
    RowBox[{"(", 
     RowBox[{"dp0dp0", " ", "+", " ", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"I", " ", "\[CurlyPhi]"}]], " ", "dp0dm0"}], " ", "+", " ", 
      "dp1dp1", " ", "+", " ", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"I", " ", "\[CurlyPhi]"}]], "dp1dm1"}], " ", "+", " ", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "\[CurlyPhi]"}]], "dm0dp0"}], " ", "+", " ",
       "dm0dm0", " ", "+", " ", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "\[CurlyPhi]"}]], "dm1dp1"}], " ", "+", " ",
       "dm1dm1"}], " ", ")"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.8848329563976707`*^9, 3.884833001591535*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"538dd85e-7877-42ec-a14c-42440d9fa001"],

Cell["Similarly, we proceed to calculate d\[Psi]\[Psi]:", "Text",
 CellChangeTimes->{{3.884833006815578*^9, 3.884833023062771*^9}, {
  3.884834548364957*^9, 
  3.8848345486260977`*^9}},ExpressionUUID->"2bd126bf-4f0c-4cb7-9a77-\
4c8e44deb452"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Integrand2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["d\[Psi]0p", "*"], "[", "x", "]"}], 
    RowBox[{"\[Psi]0m", "[", "x", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SimplerIntegrand2", " ", "=", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"a", " ", 
        SuperscriptBox["x", "2"]}], " ", "+", " ", 
       RowBox[{"b", " ", "x"}], "+", " ", "c"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", " ", "x"}], " ", "+", " ", "e"}], ")"}]}], "f"]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"coefficients2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", " ", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "2"}], "]"}]}], ",", 
     " ", 
     RowBox[{"b", "->", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "1"}], "]"}]}], ",", 
     " ", 
     RowBox[{"c", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "0"}], "]"}]}], ",", 
     " ", 
     RowBox[{"d", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Integrand2", "[", 
         RowBox[{"[", "6", "]"}], "]"}], ",", "x", ",", "1"}], "]"}]}], ",", 
     " ", 
     RowBox[{"e", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Integrand2", "[", 
         RowBox[{"[", "6", "]"}], "]"}], ",", "x", ",", "0"}], "]"}]}], ",", 
     " ", 
     RowBox[{"f", " ", "->", 
      FractionBox[
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["E0", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "m"}]]}], ")"}], " ", "t", 
              " ", "\[HBar]"}], "m"]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox["E0", 
                 RowBox[{
                  SuperscriptBox["c", "2"], " ", "m"}]]}], ")"}], " ", "t", 
              " ", "\[HBar]"}], "m"]}], ")"}]}], ")"}]}], 
       RowBox[{" ", 
        RowBox[{
         SqrtBox[
          FractionBox["2", "\[Pi]"]], " ", 
         SqrtBox[
          SuperscriptBox["\[Sigma]", "2"]]}]}]]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Integrand2", " ", "-", " ", 
     RowBox[{"{", 
      RowBox[{"SimplerIntegrand2", " ", "/.", " ", "coefficients2"}], "}"}]}],
     " ", "==", " ", "0"}], "]"}], ";"}]}], "Code",
 CellChangeTimes->{{3.884833035206072*^9, 3.884833120802555*^9}, {
   3.88483317138037*^9, 3.884833240209708*^9}, 3.884833305374797*^9, {
   3.8848334508362427`*^9, 3.884833508474832*^9}, {3.884834904072112*^9, 
   3.884834937977949*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"7a631ad8-a199-465c-adcc-00ab3fb2ec05"],

Cell["We integrate:", "Text",
 CellChangeTimes->{{3.884833523879799*^9, 3.884833528849464*^9}, {
  3.8848345507609377`*^9, 
  3.884834555694495*^9}},ExpressionUUID->"5484e6ba-ea4b-4a75-ba2a-\
ba55cf98cfc6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dp0m0", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{"SimplerIntegrand2", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "\[Infinity]"}], ",", 
         RowBox[{"+", "\[Infinity]"}]}], "}"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"Re", "[", "a", "]"}], "<", "0"}]}]}], "]"}], " ", "/.", " ",
      "coefficients2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp0p0", " ", "=", " ", 
   RowBox[{"dp0m0", " ", "/.", " ", 
    RowBox[{"xm", " ", "->", " ", "xp"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm0p0", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"dp0m0", " ", "/.", " ", 
      RowBox[{"xp", " ", "->", " ", "z"}]}], " ", "/.", " ", 
     RowBox[{"xm", " ", "->", " ", "xp"}]}], " ", "/.", " ", 
    RowBox[{"z", "->", " ", "xm"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm0m0", " ", "=", " ", 
   RowBox[{"dm0p0", " ", "/.", " ", 
    RowBox[{"xp", "->", " ", "xm"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp1m1", " ", "=", " ", 
   RowBox[{"dp0m0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp1p1", " ", "=", " ", 
   RowBox[{"dp0p0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm1p1", " ", "=", " ", 
   RowBox[{"dm0p0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm1m1", " ", "=", " ", 
   RowBox[{"dm0m0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"d\[Psi]\[Psi]", " ", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", "Nr"}]], 
    RowBox[{"(", 
     RowBox[{"dp0p0", " ", "+", " ", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"I", " ", "\[CurlyPhi]"}]], "dp0m0"}], " ", "+", " ", "dp1p1",
       " ", "+", " ", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{"I", " ", "\[CurlyPhi]"}]], "dp1m1"}], " ", "+", " ", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "\[CurlyPhi]"}]], " ", "dm0p0"}], " ", "+", 
      " ", "dm0m0", " ", "+", " ", 
      RowBox[{
       SuperscriptBox["E", 
        RowBox[{
         RowBox[{"-", " ", "I"}], " ", "\[CurlyPhi]"}]], "dm1p1"}], " ", "+", 
      " ", "dm1m1"}], ")"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.884833538118371*^9, 3.8848335844814453`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"914e2a17-afa5-43e2-9302-bfccf31ee2e5"],

Cell["Finally, we can calculate G:", "Text",
 CellChangeTimes->{{3.884833586634987*^9, 3.8848335938957243`*^9}, {
  3.884834561458713*^9, 
  3.884834561822195*^9}},ExpressionUUID->"4ce2c39f-18c7-4982-b4dc-\
e050ff317e34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", " ", "=", " ", 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{"d\[Psi]d\[Psi]", " ", "-", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"ComplexExpand", "@", 
         RowBox[{"Abs", "[", "d\[Psi]\[Psi]", "]"}]}], ")"}], "2"]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.85454953839417*^9, 3.854549591851304*^9}, 
   3.854558750942973*^9, {3.8545646745953627`*^9, 3.854564677757832*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"8d3ca7d5-3ca2-474a-86c9-3240e0040477"],

Cell["The long-time limit of this quantity is given by", "Text",
 CellChangeTimes->{{3.884833627057963*^9, 3.88483362971495*^9}, {
  3.884833690854303*^9, 
  3.8848337055751467`*^9}},ExpressionUUID->"07bb74b6-8a22-44d5-b459-\
a852cc7496a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Gasymp", " ", "=", " ", 
  RowBox[{"FullSimplify", "@", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"G", ",", "t"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.854653087902688*^9, 3.854653130432789*^9}, {
  3.854704376158423*^9, 3.854704389238784*^9}, {3.854705072751563*^9, 
  3.854705097085966*^9}, {3.8547051433945513`*^9, 3.8547051528469353`*^9}, {
  3.854705203424287*^9, 3.854705213078412*^9}, {3.8547052680099792`*^9, 
  3.854705280810763*^9}, {3.884833730760228*^9, 3.884833752059977*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"2df58686-7898-419e-ae96-df8c5ec79c33"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"E0", "-", "E1"}], ")"}], "2"], " ", 
   SuperscriptBox["g", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["E0", "2"], "+", 
         RowBox[{"E0", " ", "E1"}], "+", 
         SuperscriptBox["E1", "2"]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["c", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"E0", "+", "E1"}], ")"}], " ", "m"}], "+", 
      RowBox[{
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox["m", "2"]}]}], ")"}], "2"], " ", 
   SuperscriptBox["t", "6"]}], 
  RowBox[{"36", " ", 
   SuperscriptBox["c", "12"], " ", 
   SuperscriptBox["m", "4"], " ", 
   SuperscriptBox["\[HBar]", "2"]}]]], "Output",
 CellChangeTimes->{{3.8848337369453363`*^9, 3.884833755852448*^9}},
 CellLabel->
  "Out[127]=",ExpressionUUID->"83123e14-f36a-487c-a1ff-733f1f0b85b6"]
}, Open  ]],

Cell["The low-energy limit of this quantity is", "Text",
 CellChangeTimes->{{3.884833878917263*^9, 3.884833899350533*^9}, {
  3.884834081352192*^9, 
  3.884834092149253*^9}},ExpressionUUID->"c39c7f78-d85a-42b9-8100-\
af090993e957"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"E0", "-", "E1"}], ")"}], "2"], " ", 
    SuperscriptBox["g", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["c", "4"], " ", 
       SuperscriptBox["m", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox["t", "6"]}], 
   RowBox[{"36", " ", 
    SuperscriptBox["c", "12"], " ", 
    SuperscriptBox["m", "4"], " ", 
    SuperscriptBox["\[HBar]", "2"]}]], "]"}]], "Code",
 CellChangeTimes->{{3.8848340980115128`*^9, 3.884834101134927*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"e319ddd8-bfa7-4ce0-bee4-3aa24e539a0c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"E0", "-", "E1"}], ")"}], "2"], " ", 
   SuperscriptBox["g", "2"], " ", 
   SuperscriptBox["t", "6"]}], 
  RowBox[{"36", " ", 
   SuperscriptBox["c", "4"], " ", 
   SuperscriptBox["\[HBar]", "2"]}]]], "Output",
 CellChangeTimes->{3.8848341013958807`*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"2436a54c-0144-4bec-a985-1547a8dcf98a"]
}, Open  ]],

Cell["\<\
which is the main result of our paper, as presented in Eq. 20.\
\>", "Text",
 CellChangeTimes->{{3.884833768541606*^9, 3.8848337883166533`*^9}, {
  3.884834104283045*^9, 3.8848341073065863`*^9}, {3.8848341797655687`*^9, 
  3.884834180337672*^9}, {3.884834769169355*^9, 
  3.8848347767476377`*^9}},ExpressionUUID->"d22340e1-b563-4fe3-a18f-\
63b800be84ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quantum Fisher Information in the physical regime considered", \
"Subsection",
 CellChangeTimes->{{3.884928034389728*^9, 
  3.8849280487575617`*^9}},ExpressionUUID->"3f1e88de-0885-41e9-9d08-\
83393db42ef1"],

Cell["\<\
For simplicity, we studied the regime where the branches of the \
interferometer are far compared to the uncertainty of the wavepacket, and \
where the trajectories of the two internal degrees of freedom are the same \
(Eqs. 21, 22-25, Fig. 2). In this regime, we calculated the QFI. We repeat \
the same calculations for this regime.\
\>", "Text",
 CellChangeTimes->{{3.884834891857333*^9, 3.884834891857759*^9}, {
  3.88492807284438*^9, 3.88492817586263*^9}, {3.885032655239481*^9, 
  3.885032660703038*^9}},ExpressionUUID->"edc86d5c-1296-47ce-8406-\
d4f5067737d1"],

Cell["", "Text",ExpressionUUID->"1560ff94-d1d9-4970-95e3-8d7b58a7c3a4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0p", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"2", 
        SuperscriptBox["\[Sigma]", "2"]}], "\[Pi]"], ")"}], 
     RowBox[{"1", "/", "4"}]], 
    FractionBox["1", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["\[Sigma]", "2"]}], "+", 
        RowBox[{"I", " ", 
         FractionBox[
          RowBox[{"\[HBar]", " ", "t"}], "m"]}]}], ")"}]}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       FractionBox["t", "\[HBar]"], "E0"}], " ", "-", " ", 
      RowBox[{"I", " ", 
       FractionBox[
        RowBox[{"t", " ", "m", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"g", " ", 
            RowBox[{"(", 
             RowBox[{"x", " ", "-", "x0"}], ")"}]}], "+", " ", "V0"}], 
          ")"}]}], "\[HBar]"], 
       RowBox[{"(", 
        RowBox[{"1", "+", " ", 
         FractionBox["E0", 
          RowBox[{"m", " ", 
           SuperscriptBox["c", "2"]}]]}], ")"}]}], " ", "-", " ", 
      RowBox[{"I", " ", 
       FractionBox[
        RowBox[{"m", " ", 
         SuperscriptBox["g", "2"], " ", 
         SuperscriptBox["t", "3"]}], 
        RowBox[{"3", "\[HBar]"}]], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["E0", 
          RowBox[{"m", " ", 
           SuperscriptBox["c", "2"]}]]}], ")"}]}], " ", "-", " ", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"(", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"x", "-", 
            RowBox[{"(", 
             RowBox[{"xp", "-", 
              RowBox[{
               FractionBox["1", "2"], "g", " ", 
               SuperscriptBox["t", "2"]}]}], ")"}]}], ")"}], "2"], 
         RowBox[{
          RowBox[{"2", 
           SuperscriptBox["\[Sigma]", "2"]}], "+", " ", 
          RowBox[{"I", " ", 
           FractionBox[
            RowBox[{"\[HBar]", " ", "t"}], "m"]}]}]], ")"}]}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0m", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Psi]0p", "[", "x", "]"}], " ", "/.", " ", 
    RowBox[{"xp", " ", "->", " ", "xm"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]1p", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Psi]0p", "[", "x", "]"}], " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]1m", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Psi]0m", "[", "x", "]"}], " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Psi]0p", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"myConjugate", "[", 
    RowBox[{"\[Psi]0p", "[", "x", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Psi]0m", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"myConjugate", "[", 
    RowBox[{"\[Psi]0m", "[", "x", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Psi]1p", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"myConjugate", "[", 
    RowBox[{"\[Psi]1p", "[", "x", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["\[Psi]1m", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"myConjugate", "[", 
    RowBox[{"\[Psi]1m", "[", "x", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Psi]0p", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Psi]0p", "[", "x", "]"}], ",", "g"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Psi]0m", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Psi]0m", "[", "x", "]"}], ",", "g"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Psi]1m", "[", "x_", "]"}], "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Psi]1m", "[", "x", "]"}], ",", "g"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"d\[Psi]1p", "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"\[Psi]1p", "[", "x", "]"}], ",", "g"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["d\[Psi]0p", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]0p", "*"], "[", "x", "]"}], ",", "g"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["d\[Psi]0m", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]0m", "*"], "[", "x", "]"}], ",", "g"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["d\[Psi]1p", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]1p", "*"], "[", "x", "]"}], ",", "g"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    SuperscriptBox["d\[Psi]1m", "*"], "[", "x_", "]"}], " ", "=", " ", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Psi]1m", "*"], "[", "x", "]"}], ",", "g"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Integrand", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["d\[Psi]0p", "*"], "[", "x", "]"}], 
    RowBox[{"d\[Psi]0m", "[", "x", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SimplerIntegrand", " ", "=", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"a", " ", 
        SuperscriptBox["x", "2"]}], "+", " ", 
       RowBox[{"b", " ", "x"}], "+", " ", "c"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", " ", 
        SuperscriptBox["x", "2"]}], "+", " ", 
       RowBox[{"e", " ", "x"}], " ", "+", " ", "f"}], ")"}]}], "g"]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"coefficients", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", " ", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "2"}], "]"}]}], ",", 
     " ", 
     RowBox[{"b", " ", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "1"}], "]"}]}], ",", 
     " ", 
     RowBox[{"c", " ", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "0"}], "]"}]}], ",", 
     " ", 
     RowBox[{"d", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "6", "]"}], "]"}], " ", 
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "7", "]"}], "]"}]}], ",", "x", ",", "2"}], "]"}]}], 
     ",", 
     RowBox[{"e", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "6", "]"}], "]"}], " ", 
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "7", "]"}], "]"}]}], ",", "x", ",", "1"}], "]"}]}], 
     ",", " ", 
     RowBox[{"f", " ", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "6", "]"}], "]"}], " ", 
         RowBox[{"Integrand", "[", 
          RowBox[{"[", "7", "]"}], "]"}]}], ",", "x", ",", "0"}], "]"}]}], 
     ",", " ", 
     RowBox[{"g", "->", 
      FractionBox[
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "t", " ", "\[HBar]"}], "m"]}], " ",
            ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "t", " ", "\[HBar]"}], "m"]}], 
           ")"}]}], ")"}]}], 
       RowBox[{
        SqrtBox[
         FractionBox["2", "\[Pi]"]], " ", 
        SqrtBox[
         SuperscriptBox["\[Sigma]", "2"]]}]]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Integrand", " ", "-", " ", 
     RowBox[{"{", 
      RowBox[{"SimplerIntegrand", " ", "/.", " ", "coefficients"}], "}"}]}], 
    " ", "==", " ", "0"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp0dm0", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{"SimplerIntegrand", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "\[Infinity]"}], ",", 
         RowBox[{"+", "\[Infinity]"}]}], "}"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"Re", "[", "a", "]"}], "<", "0"}]}]}], "]"}], " ", "/.", " ",
      "coefficients"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp0dp0", " ", "=", " ", 
   RowBox[{"dp0dm0", " ", "/.", " ", 
    RowBox[{"xm", " ", "->", " ", "xp"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm0dp0", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"myConjugate", "[", "dp0dm0", "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm0dm0", " ", "=", " ", 
   RowBox[{"dp0dm0", " ", "/.", " ", 
    RowBox[{"xp", " ", "->", " ", "xm"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp1dm1", " ", "=", " ", 
   RowBox[{"dp0dm0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp1dp1", " ", "=", " ", 
   RowBox[{"dp0dp0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm1dp1", " ", "=", " ", 
   RowBox[{"dm0dp0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"dm1dm1", " ", "=", " ", 
    RowBox[{"dm0dm0", " ", "/.", " ", 
     RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"Integrand2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     SuperscriptBox["d\[Psi]0p", "*"], "[", "x", "]"}], 
    RowBox[{"\[Psi]0m", "[", "x", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SimplerIntegrand2", " ", "=", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"a", " ", 
        SuperscriptBox["x", "2"]}], " ", "+", " ", 
       RowBox[{"b", " ", "x"}], "+", " ", "c"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"d", " ", "x"}], " ", "+", " ", "e"}], ")"}]}], "f"]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"coefficients2", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", " ", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "2"}], "]"}]}], ",", 
     " ", 
     RowBox[{"b", "->", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "1"}], "]"}]}], ",", 
     " ", 
     RowBox[{"c", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Integrand2", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "x", ",", "0"}], "]"}]}], ",", 
     " ", 
     RowBox[{"d", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Integrand2", "[", 
         RowBox[{"[", "6", "]"}], "]"}], ",", "x", ",", "1"}], "]"}]}], ",", 
     " ", 
     RowBox[{"e", "->", " ", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Integrand2", "[", 
         RowBox[{"[", "6", "]"}], "]"}], ",", "x", ",", "0"}], "]"}]}], ",", 
     " ", 
     RowBox[{"f", " ", "->", 
      FractionBox[
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "t", " ", "\[HBar]"}], "m"]}], 
           ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Sigma]", "2"]}], "+", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "t", " ", "\[HBar]"}], "m"]}], 
           ")"}]}], ")"}]}], 
       RowBox[{" ", 
        RowBox[{
         SqrtBox[
          FractionBox["2", "\[Pi]"]], " ", 
         SqrtBox[
          SuperscriptBox["\[Sigma]", "2"]]}]}]]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Integrand2", " ", "-", " ", 
     RowBox[{"{", 
      RowBox[{"SimplerIntegrand2", " ", "/.", " ", "coefficients2"}], "}"}]}],
     " ", "==", " ", "0"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp0m0", " ", "=", " ", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{"SimplerIntegrand2", ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"-", "\[Infinity]"}], ",", 
         RowBox[{"+", "\[Infinity]"}]}], "}"}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{
         RowBox[{"Re", "[", "a", "]"}], "<", "0"}]}]}], "]"}], " ", "/.", " ",
      "coefficients2"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp0p0", " ", "=", " ", 
   RowBox[{"dp0m0", " ", "/.", " ", 
    RowBox[{"xm", " ", "->", " ", "xp"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm0p0", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"dp0m0", " ", "/.", " ", 
      RowBox[{"xp", " ", "->", " ", "z"}]}], " ", "/.", " ", 
     RowBox[{"xm", " ", "->", " ", "xp"}]}], " ", "/.", " ", 
    RowBox[{"z", "->", " ", "xm"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm0m0", " ", "=", " ", 
   RowBox[{"dm0p0", " ", "/.", " ", 
    RowBox[{"xp", "->", " ", "xm"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp1m1", " ", "=", " ", 
   RowBox[{"dp0m0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dp1p1", " ", "=", " ", 
   RowBox[{"dp0p0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm1p1", " ", "=", " ", 
   RowBox[{"dm0p0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"dm1m1", " ", "=", " ", 
   RowBox[{"dm0m0", " ", "/.", " ", 
    RowBox[{"E0", " ", "->", " ", "E1"}]}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.88483499202188*^9, 3.884835029681548*^9}, {
  3.8848350612633057`*^9, 3.884835072107161*^9}, {3.8848353486664343`*^9, 
  3.884835348887702*^9}, {3.884835430780539*^9, 3.8848354760586433`*^9}, {
  3.8848359574773703`*^9, 3.8848359740968113`*^9}, {3.8850327451997013`*^9, 
  3.8850327621128473`*^9}, {3.885032799173732*^9, 
  3.885032799343713*^9}},ExpressionUUID->"b25b1ff7-fc8f-4e2c-88dc-\
0ef3578fd3eb"],

Cell["\<\
In this regime, the products between <\[PartialD]+0|\[PartialD]-0> and <\
\[PartialD]+0|-0> are negligible, and the same holds the other internal \
energy. We show it explicitly:\
\>", "Text",
 CellChangeTimes->{{3.885032668129126*^9, 3.885032739485991*^9}, {
  3.885032812599647*^9, 
  3.885032835552202*^9}},ExpressionUUID->"f3101782-3b53-4a14-95dd-\
2fca23014fde"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"dp0dm0", " ", "/.", " ", 
     RowBox[{"xp", "->", 
      RowBox[{"xm", "+", "h"}]}]}], " ", "/.", " ", 
    RowBox[{"h", "->", " ", 
     RowBox[{"\[Sigma]", " ", "x"}]}]}], ",", " ", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}], "\n", 
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"dp0m0", " ", "/.", " ", 
     RowBox[{"xp", "->", " ", 
      RowBox[{"xm", " ", "+", " ", "h"}]}]}], " ", "/.", " ", 
    RowBox[{"h", " ", "->", " ", 
     RowBox[{"\[Sigma]", " ", "x"}]}]}], ",", " ", 
   RowBox[{"x", "->", "\[Infinity]"}]}], "]"}]}], "Code",
 CellChangeTimes->{{3.885032808707136*^9, 3.885032886970368*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"753bd1bc-d4e6-4d9e-bc85-297ea62da501"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    269, 12, 22407599894563097681, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.885032879133215*^9, 3.885032887306382*^9}},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"bdf94d64-9c13-48a6-bbb5-a09769e51ab1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.885032879173419*^9, 3.885032887333507*^9}},
 CellLabel->
  "Out[269]=",ExpressionUUID->"880d81c5-6db4-4cbc-b955-40433011e947"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    270, 13, 22407599894563097681, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.885032879133215*^9, 3.885032887335875*^9}},
 CellLabel->
  "During evaluation of \
In[269]:=",ExpressionUUID->"9eb18113-4e1a-484f-abe7-30d92325b73f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.885032879173419*^9, 3.885032887371274*^9}},
 CellLabel->
  "Out[270]=",ExpressionUUID->"e33b3ab4-c580-4388-b60b-a71141067d6f"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"d\[Psi]d\[Psi]", " ", "=", " ", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"(", 
     RowBox[{
     "dp0dp0", " ", "+", " ", "dp1dp1", " ", "+", " ", "dm0dm0", " ", "+", 
      " ", "dm1dm1"}], " ", ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"d\[Psi]\[Psi]", " ", "=", 
   RowBox[{
    FractionBox["1", "4"], 
    RowBox[{"(", 
     RowBox[{
     "dp0p0", " ", "+", " ", "dp1p1", " ", "+", " ", "dm0m0", " ", "+", " ", 
      "dm1m1"}], ")"}]}]}], ";"}], "\n", 
 RowBox[{"G", " ", "=", " ", 
  RowBox[{"4", 
   RowBox[{"(", 
    RowBox[{"d\[Psi]d\[Psi]", " ", "-", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"ComplexExpand", "@", 
        RowBox[{"Abs", "[", "d\[Psi]\[Psi]", "]"}]}], ")"}], "2"]}], 
    ")"}]}]}]}], "Code",
 CellChangeTimes->{
  3.884835376552072*^9, 3.8848354376787653`*^9, 3.8848354818228817`*^9, {
   3.885032746547392*^9, 3.885032781905422*^9}, {3.885032898219069*^9, 
   3.88503294758418*^9}, {3.885033035827969*^9, 3.885033047191785*^9}, {
   3.885033083947215*^9, 
   3.8850330879665127`*^9}},ExpressionUUID->"4dd1e67a-f7dd-4c80-907d-\
641ec6d27ca4"],

Cell["We find Eq.26 of the paper. In fact:", "Text",
 CellChangeTimes->{{3.8850348941707907`*^9, 
  3.8850349197321777`*^9}},ExpressionUUID->"ad668a10-8d9e-4c63-a51c-\
6796bc34a403"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Gpaper", " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", " ", 
          FractionBox["E0", 
           RowBox[{"m", " ", 
            SuperscriptBox["c", "2"]}]]}], ")"}], "2"], " ", "+", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", " ", "+", " ", 
          FractionBox["E1", 
           RowBox[{"m", " ", 
            SuperscriptBox["c", "2"]}]]}], ")"}], "2"]}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"m", " ", "t"}], "\[HBar]"], ")"}], "2"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["\[Sigma]", "2"]}], " ", "+", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"\[HBar]", " ", "t"}], 
          RowBox[{"m", " ", "\[Sigma]"}]], ")"}], "2"], " ", "+", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"xp", " ", "-", " ", "xm"}], ")"}], "2"]}], ")"}]}], " ", 
    "+", " ", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"m", " ", "t"}], "\[HBar]"], " ", 
        FractionBox[
         RowBox[{"E1", " ", "-", " ", "E0"}], 
         RowBox[{"m", " ", 
          SuperscriptBox["c", "2"]}]]}], ")"}], "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"g", " ", 
          SuperscriptBox["t", "2"]}], "6"], " ", "+", " ", 
        FractionBox[
         RowBox[{"xp", " ", "+", " ", "xm"}], "2"], "-", "x0"}], ")"}], 
      "2"]}], " ", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"E0", " ", "+", " ", "E1"}], 
        RowBox[{"2", " ", "m", " ", 
         SuperscriptBox["c", "2"]}]], " ", "+", " ", 
       FractionBox["3", "4"]}], ")"}], " ", 
     FractionBox[
      SuperscriptBox["t", "4"], 
      SuperscriptBox["\[Sigma]", "2"]]}]}]}], ";"}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{"G", "-", "Gpaper"}], "]"}]}], "Code",
 CellChangeTimes->{{3.884836061270938*^9, 3.8848363691115417`*^9}, {
   3.884836666319962*^9, 3.8848366826440268`*^9}, {3.884836715501889*^9, 
   3.8848367182766047`*^9}, {3.884837778191441*^9, 3.8848377819700937`*^9}, {
   3.8850332116898212`*^9, 3.885033282020989*^9}, {3.885033367549017*^9, 
   3.8850333798363953`*^9}, {3.885033414083543*^9, 3.885033446321567*^9}, {
   3.8850335278884087`*^9, 3.8850335283664417`*^9}, {3.885033598682302*^9, 
   3.885033704912159*^9}, 3.885033963216482*^9, {3.885034925118672*^9, 
   3.885034925334819*^9}},ExpressionUUID->"090b3203-64a3-4241-915c-\
c9f9bfab83c5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fisher Information", "Section",
 CellChangeTimes->{{3.885033851074864*^9, 
  3.885033852860301*^9}},ExpressionUUID->"31f74064-49db-4a07-90a3-\
9623a20b6e6a"],

Cell[TextData[{
 "Fisher Information is defined in Eq. A2. It can be calculated explcitly \
using the measurement probabilities of Eq. 30, where we have chosen the \
controllable phase \[CurlyPhi] to maximize the visibility, namely when ",
 Cell[BoxData[
  RowBox[{"\[CurlyPhi]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"E0", "+", "E1"}], 
      RowBox[{"2", " ", "\[HBar]", " ", 
       SuperscriptBox["c", "2"]}]]}], "m", " ", "g", " ", "h", " ", "t"}]}]], 
  "Code",
  CellChangeTimes->{{3.8850339792345057`*^9, 3.885033979635799*^9}, {
   3.88503403704615*^9, 3.88503421602896*^9}, {3.885034255526209*^9, 
   3.8850343165641193`*^9}, {3.885034365016095*^9, 3.885034368358173*^9}, {
   3.885034423672505*^9, 3.885034441527644*^9}},ExpressionUUID->
  "fce87732-7394-47d1-9342-4bd445103efa"],
 "."
}], "Text",
 CellChangeTimes->{{3.8850338552739267`*^9, 3.885033899654727*^9}, {
  3.885033966352285*^9, 3.885033972694292*^9}, {3.8850343764911613`*^9, 
  3.8850344356123943`*^9}, {3.885034554992549*^9, 3.885034565497549*^9}, {
  3.885034933299014*^9, 
  3.8850349452394953`*^9}},ExpressionUUID->"5e0eacef-d324-4442-99aa-\
ebf7ed0349c0"],

Cell["", "Text",
 CellChangeTimes->{{3.8848372456249523`*^9, 
  3.884837246332446*^9}},ExpressionUUID->"31f296f3-31ac-45a4-8af3-\
a94f586b4d0a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Pp", " ", "=", " ", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"E1", " ", "-", " ", "E0"}], ")"}], " ", "m", " ", "g", 
          " ", "h", " ", "t"}], 
         RowBox[{"2", " ", "\[HBar]", " ", 
          SuperscriptBox["c", "2"]}]], "]"}], " ", "*", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"E0", "+", "E1"}], 
           RowBox[{"2", " ", "\[HBar]", " ", 
            SuperscriptBox["c", "2"]}]], "m", " ", "g", " ", "h", " ", "t"}], 
         " ", "+", " ", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Pm", " ", "=", " ", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"E1", " ", "-", " ", "E0"}], ")"}], " ", "m", " ", "g", 
          " ", "h", " ", "t"}], 
         RowBox[{"2", " ", "\[HBar]", " ", 
          SuperscriptBox["c", "2"]}]], "]"}], " ", "*", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{
          FractionBox[
           RowBox[{"E0", "+", "E1"}], 
           RowBox[{"2", " ", "\[HBar]", " ", 
            SuperscriptBox["c", "2"]}]], "m", " ", "g", " ", "h", " ", "t"}], 
         " ", "+", " ", "\[CurlyPhi]"}], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{"F", " ", "=", " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"D", "[", 
        RowBox[{"Pp", ",", "g"}], "]"}], "2"], "Pp"], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"D", "[", 
        RowBox[{"Pm", ",", "g"}], "]"}], "2"], "Pm"]}], " ", "/.", " ", 
    RowBox[{"\[CurlyPhi]", " ", "->", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"E0", "+", "E1"}], 
        RowBox[{"2", " ", "\[HBar]", " ", 
         SuperscriptBox["c", "2"]}]]}], "m", " ", "g", " ", "h", " ", 
      "t"}]}]}], "]"}]}]}], "Code",
 CellChangeTimes->{{3.8850339792345057`*^9, 3.885033979635799*^9}, {
  3.88503403704615*^9, 3.88503421602896*^9}, {3.885034255526209*^9, 
  3.8850343165641193`*^9}, {3.885034365016095*^9, 3.885034368358173*^9}, {
  3.885034423672505*^9, 3.885034441527644*^9}, {3.885034550101652*^9, 
  3.885034601745616*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"093956e8-bc1a-40de-9792-85f74a7bce64"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"E0", "-", "E1"}], ")"}], "2"], " ", 
   SuperscriptBox["h", "2"], " ", 
   SuperscriptBox["m", "2"], " ", 
   SuperscriptBox["t", "2"]}], 
  RowBox[{"4", " ", 
   SuperscriptBox["c", "4"], " ", 
   SuperscriptBox["\[HBar]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.885034441909521*^9, {3.88503458961207*^9, 3.885034602254678*^9}},
 CellLabel->
  "Out[419]=",ExpressionUUID->"3a24542f-f3f2-45c1-8dd5-3e99aefd0d74"]
}, Open  ]],

Cell["which is the result of Eq. 31.", "Text",
 CellChangeTimes->{{3.885034607897958*^9, 
  3.885034611779934*^9}},ExpressionUUID->"320c4540-4653-4db4-b372-\
579eb85f7674"],

Cell["", "Text",
 CellChangeTimes->{{3.885034484200058*^9, 
  3.8850345684788303`*^9}},ExpressionUUID->"349b7021-797a-404a-b4d5-\
e0430b694568"]
}, Open  ]]
},
WindowSize->{1440, 777},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->Association["TryRealOnly" -> False],
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (May 11, 2021)",
StyleDefinitions->FrontEnd`FileName[{"Article"}, "JournalArticle.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"dcb4a5e1-0999-4bc1-893b-8a5499c1135f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 275, 6, 47, "Section",ExpressionUUID->"22ea08ad-6427-46ba-9eae-50796a2eb7cc"],
Cell[858, 30, 189, 3, 41, "Author",ExpressionUUID->"18b357e0-a357-41ba-aa25-e7bb91f64333"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1084, 38, 157, 3, 47, "Section",ExpressionUUID->"fb42c282-3c5f-4459-9f8c-2e1e3a326d75"],
Cell[1244, 43, 972, 17, 35, "Text",ExpressionUUID->"ab0bee25-cdd7-4313-a35a-2df308fceec4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2253, 65, 159, 3, 47, "Section",ExpressionUUID->"99dd4c44-ad9f-461a-8319-92264ab8e535"],
Cell[2415, 70, 460, 8, 20, "Text",ExpressionUUID->"3b0ebf74-4174-464d-8b21-c13e9c01d226"],
Cell[2878, 80, 1724, 45, 75, "Code",ExpressionUUID->"4d75231c-1ae8-4fa5-9531-869663606bc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4639, 130, 173, 3, 47, "Section",ExpressionUUID->"07e55502-1cf4-41f0-9963-28c5e5ace4dd"],
Cell[4815, 135, 552, 10, 20, "Text",ExpressionUUID->"b0c27705-f5c0-4fe5-836e-6fff4e388d08"],
Cell[CellGroupData[{
Cell[5392, 149, 176, 3, 33, "Subsection",ExpressionUUID->"5c301ad6-21dd-4046-a668-78597c50d81a"],
Cell[5571, 154, 1345, 42, 33, "Text",ExpressionUUID->"3a672e98-50f3-49b1-ba13-1dbeaa587be5"],
Cell[6919, 198, 2081, 60, 177, "Code",ExpressionUUID->"9d73f57e-0067-4550-b5fe-ffe9295281b2"],
Cell[9003, 260, 334, 7, 20, "Text",ExpressionUUID->"d6c28c84-3082-40e5-be26-fa1110a7fcd9"],
Cell[9340, 269, 474, 11, 52, "Code",ExpressionUUID->"d1fc8795-4109-4f6c-8823-18c30db307ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9851, 285, 233, 3, 33, "Subsection",ExpressionUUID->"ade0ee0c-5699-4010-bb53-506db33ffd92"],
Cell[10087, 290, 351, 7, 20, "Text",ExpressionUUID->"4e771134-849f-4f93-aab9-260b1ad85a1e"],
Cell[10441, 299, 4497, 136, 229, "Code",ExpressionUUID->"8d93172f-8691-4a95-ad80-7ebeaddfeab0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14975, 440, 233, 4, 33, "Subsection",ExpressionUUID->"e63b7d49-a82f-49c4-8eb4-c02525e6a620"],
Cell[15211, 446, 399, 8, 20, "Text",ExpressionUUID->"8c705fe9-adec-4a80-933d-86bb9c181cea"],
Cell[15613, 456, 1889, 62, 198, "Code",ExpressionUUID->"f81b97cf-7b26-47a8-b206-f035c157f651"],
Cell[17505, 520, 1381, 26, 42, "Text",ExpressionUUID->"9dc5c3b3-f392-4df5-a897-ac75978028fe"],
Cell[18889, 548, 1208, 28, 24, "Text",ExpressionUUID->"9d6993b0-6b1c-4f06-8c10-dda756e16fc6"],
Cell[20100, 578, 4689, 129, 241, "Code",ExpressionUUID->"4e909ac9-8646-4ab4-85bd-8c8714f3b050"],
Cell[24792, 709, 312, 7, 20, "Text",ExpressionUUID->"edf403c1-c32f-42c5-b970-f2698b4e8105"],
Cell[25107, 718, 707, 17, 52, "Code",ExpressionUUID->"76ff3a27-606a-4972-b219-1dd1c0f4528c"],
Cell[25817, 737, 231, 4, 20, "Text",ExpressionUUID->"b535c2b3-1082-4095-86b9-18014b3100a8"],
Cell[26051, 743, 1983, 55, 201, "Code",ExpressionUUID->"538dd85e-7877-42ec-a14c-42440d9fa001"],
Cell[28037, 800, 242, 4, 20, "Text",ExpressionUUID->"2bd126bf-4f0c-4cb7-9a77-4c8e44deb452"],
Cell[28282, 806, 3677, 107, 219, "Code",ExpressionUUID->"7a631ad8-a199-465c-adcc-00ab3fb2ec05"],
Cell[31962, 915, 206, 4, 20, "Text",ExpressionUUID->"5484e6ba-ea4b-4a75-ba2a-ba55cf98cfc6"],
Cell[32171, 921, 2585, 73, 220, "Code",ExpressionUUID->"914e2a17-afa5-43e2-9302-bfccf31ee2e5"],
Cell[34759, 996, 221, 4, 20, "Text",ExpressionUUID->"4ce2c39f-18c7-4982-b4dc-e050ff317e34"],
Cell[34983, 1002, 544, 14, 34, "Input",ExpressionUUID->"8d3ca7d5-3ca2-474a-86c9-3240e0040477"],
Cell[35530, 1018, 240, 4, 20, "Text",ExpressionUUID->"07bb74b6-8a22-44d5-b459-a852cc7496a8"],
Cell[CellGroupData[{
Cell[35795, 1026, 657, 13, 31, "Input",ExpressionUUID->"2df58686-7898-419e-ae96-df8c5ec79c33"],
Cell[36455, 1041, 982, 30, 52, "Output",ExpressionUUID->"83123e14-f36a-487c-a1ff-733f1f0b85b6"]
}, Open  ]],
Cell[37452, 1074, 231, 4, 20, "Text",ExpressionUUID->"c39c7f78-d85a-42b9-8100-af090993e957"],
Cell[CellGroupData[{
Cell[37708, 1082, 676, 20, 73, "Code",ExpressionUUID->"e319ddd8-bfa7-4ce0-bee4-3aa24e539a0c"],
Cell[38387, 1104, 426, 13, 51, "Output",ExpressionUUID->"2436a54c-0144-4bec-a985-1547a8dcf98a"]
}, Open  ]],
Cell[38828, 1120, 364, 7, 20, "Text",ExpressionUUID->"d22340e1-b563-4fe3-a18f-63b800be84ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39229, 1132, 212, 4, 33, "Subsection",ExpressionUUID->"3f1e88de-0885-41e9-9d08-83393db42ef1"],
Cell[39444, 1138, 577, 10, 35, "Text",ExpressionUUID->"edc86d5c-1296-47ce-8406-d4f5067737d1"],
Cell[40024, 1150, 71, 0, 20, "Text",ExpressionUUID->"1560ff94-d1d9-4970-95e3-8d7b58a7c3a4"],
Cell[40098, 1152, 15338, 464, 1018, "Code",ExpressionUUID->"b25b1ff7-fc8f-4e2c-88dc-0ef3578fd3eb"],
Cell[55439, 1618, 377, 8, 20, "Text",ExpressionUUID->"f3101782-3b53-4a14-95dd-2fca23014fde"],
Cell[CellGroupData[{
Cell[55841, 1630, 787, 21, 72, "Code",ExpressionUUID->"753bd1bc-d4e6-4d9e-bc85-297ea62da501"],
Cell[56631, 1653, 386, 9, 28, "Message",ExpressionUUID->"bdf94d64-9c13-48a6-bbb5-a09769e51ab1"],
Cell[57020, 1664, 177, 3, 31, "Output",ExpressionUUID->"880d81c5-6db4-4cbc-b955-40433011e947"],
Cell[57200, 1669, 386, 9, 28, "Message",ExpressionUUID->"9eb18113-4e1a-484f-abe7-30d92325b73f"],
Cell[57589, 1680, 177, 3, 31, "Output",ExpressionUUID->"e33b3ab4-c580-4388-b60b-a71141067d6f"]
}, Open  ]],
Cell[57781, 1686, 1143, 32, 127, "Code",ExpressionUUID->"4dd1e67a-f7dd-4c80-907d-641ec6d27ca4"],
Cell[58927, 1720, 182, 3, 20, "Text",ExpressionUUID->"ad668a10-8d9e-4c63-a51c-6796bc34a403"],
Cell[59112, 1725, 2708, 76, 103, "Code",ExpressionUUID->"090b3203-64a3-4241-915c-c9f9bfab83c5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61869, 1807, 163, 3, 47, "Section",ExpressionUUID->"31f74064-49db-4a07-90a3-9623a20b6e6a"],
Cell[62035, 1812, 1165, 25, 31, "Text",ExpressionUUID->"5e0eacef-d324-4442-99aa-ebf7ed0349c0"],
Cell[63203, 1839, 144, 3, 20, "Text",ExpressionUUID->"31f296f3-31ac-45a4-8af3-a94f586b4d0a"],
Cell[CellGroupData[{
Cell[63372, 1846, 2582, 73, 152, "Code",ExpressionUUID->"093956e8-bc1a-40de-9792-85f74a7bce64"],
Cell[65957, 1921, 506, 15, 51, "Output",ExpressionUUID->"3a24542f-f3f2-45c1-8dd5-3e99aefd0d74"]
}, Open  ]],
Cell[66478, 1939, 172, 3, 20, "Text",ExpressionUUID->"320c4540-4653-4db4-b372-579eb85f7674"],
Cell[66653, 1944, 144, 3, 20, "Text",ExpressionUUID->"349b7021-797a-404a-b4d5-e0430b694568"]
}, Open  ]]
}
]
*)


